LooseCut: Interactive Image Segmentation with Loosely Bounded Boxes

One popular approach to interactively segment the foreground object of interest from an image is to annotate a bounding box that covers the foreground object. Then, a binary labeling is performed to achieve a refined segmentation. One major issue of the existing algorithms for such interactive image segmentation is their preference of an input bounding box that tightly encloses the foreground object. This increases the annotation burden, and prevents these algorithms from utilizing automatically detected bounding boxes. In this paper, we develop a new LooseCut algorithm that can handle cases where the input bounding box only loosely covers the foreground object. We propose a new Markov Random Fields (MRF) model for segmentation with loosely bounded boxes, including a global similarity constraint to better distinguish the foreground and background, and an additional energy term to encourage consistent labeling of similar-appearance pixels. This MRF model is then solved by an iterated max-flow algorithm. In the experiments, we evaluate LooseCut in three publicly-available image datasets, and compare its performance against several state-of-the-art interactive image segmentation algorithms. We also show that LooseCut can be used for enhancing the performance of unsupervised video segmentation and image saliency detection.

==> fig/high-order-cluster/color_label.m <==
function color_label
addpath('~/ISDK/script/');

label = LabelRead('teddy.label');
out   = uint8( zeros(size(label,1), size(label,2), 3) );

[r, c] = find(label == 6 | label == 9 | label == 12);
out = set_color(out, r, c, 255, 0, 0);

[r, c] = find(label == 0);
out = set_color(out, r, c, 0, 255, 0);

[r, c] = find(label ~= 6 & label ~=9 & label ~= 12 & label ~=0);
out = set_color(out, r, c, 0, 0, 255);

% figure; imshow(out);

imwrite(out, 'teddy_c.png');
end

function out = set_color(input, row, col, r, g, b)
idx = sub2ind(size(input), row, col, ones(size(row)) * 1); input(idx) = r;
idx = sub2ind(size(input), row, col, ones(size(row)) * 2); input(idx) = g;
idx = sub2ind(size(input), row, col, ones(size(row)) * 3); input(idx) = b;

out = input;
end

==> images_iccv/GrabCutDataset/mask1/ChangeSegBkg.m <==
% JPGFile=dir(['*.jpg']); 
% ImageNum=size(JPGFile,1);
% for i=1:ImageNum
%     I=imread(JPGFile(i).name);    
%     [pathstr,name,ext] =fileparts(JPGFile(i).name);
%     SegMask=imread([name '_OneCut_iteration_1.bmp']);
%     SegMask=im2bw(SegMask,0.5);
%     SegResult = Miscellaneous.TransSegBkg(I, SegMask, 'white');
%     imwrite(SegResult, [name '_OneCut.bmp']);
%     
% %     SegMask=imread([name '_OneCut_iteration_1.bmp']);
% %     SegMask=im2bw(SegMask,0.5);
% %     SegResult = Miscellaneous.TransSegBkg(I, SegMask, 'white');
% %     imwrite(SegResult, [name '_OneCut.bmp']);
%     
% end

clear all;
I=imread('banana1.jpg');
SegMask=imread('banana1_SecondGrabCut_mask.jpg');
SegMask=im2bw(SegMask,0.5);
SegResult = Miscellaneous.TransSegBkg(I, SegMask, 'white');
imwrite(SegResult, ['banana1_SecondGrabCut.jpg']);

==> images_iccv/GrabCutDataset/mask1/Miscellaneous.m <==
classdef Miscellaneous
    methods(Static=true)
       %-----------------------------------------------------------------------
        % Transform the segmentation result with different background 
        %   input: 
        %   I: RGB color img; SegMask: binary seg mask (1 object, 0 background); flag:
        %   'black', 'white' and 'blue' background 
        %   output: 
        %   SegResult: color image with specific color background  
        function SegResult = TransSegBkg(I, SegMask, flag)
             [row, col,dim]=size(I);            
             if strcmp(flag,'black')
                  SegImage2 = repmat(SegMask,[1,1,3]);
                  SegResult = uint8(SegImage2) .* uint8(I);
             else
                 SegResult=I;
                  for i=1:row
                      for j=1: col
                          if SegMask(i,j)==0 
                              if strcmp(flag,'white')
                                  SegResult(i,j,1)=255;
                                  SegResult(i,j,2)=255;
                                  SegResult(i,j,3)=255;
                              else % blue bkg
                                  SegResult(i,j,1)=0;
                                  SegResult(i,j,2)=0;
                                  SegResult(i,j,3)=255;
                              end      
                          end
                      end
                  end
             end
        end
        %-----------------------------------------------------------------------
        % Draw rectangle on an image using mask 
        %   input: 
        %   I: RGB color img; SegMask: binary seg mask (1 object, 0 background); flag:
        %   'red' and 'green'; lineWidth: like 4 or 5
        %   output: 
        %   SegResult: color image with color rectangle
        function SegResult = WriteSeg(I, SegMask, flag, lineWidth)
            [r,c]=find(SegMask==1);            
            rectangle=[min(c),min(r),max(c)-min(c),max(r)-min(r)];
            figure,imshow(I);
            set(gca,'position',[0 0 1 1]); % remove the white space in figure
            hold on;
            if strcmp(flag,'red')
                rectangle('Position',rectangle,'LineWidth',lineWidth,'EdgeColor','r');
            else
                rectangle('Position',rectangle,'LineWidth',lineWidth,'EdgeColor','g');
            end
            print(gcf,'-djpeg',[path_mask,name,'_box_',num2str(th),'.jpg']); 
            hold off;
            close all;
        end
        %----------------------------------------------------------------------------
        % path: path of color seg images; im_type: jpg, bmp; flag: black
        % and white of background
        function [] = ChangeColorSegToBinarySeg(path,im_type,flag)
            JPGFile=dir([path,'*.',im_type]);  
            ImageNum=size(JPGFile,1);
            for k=1:ImageNum
                I=imread([path,JPGFile(k).name]);
                [row,col,dim]=size(I);
               
                BinarySeg=ones(row,col);
                [pathstr,name,ext] =fileparts(JPGFile(k).name);
                
                 if(dim==1) 
                    se = strel('disk',10);
                    I=imclose(I,se);
                    I=imfill(I); 
                    imwrite(I,[path name '.jpg']);                    
                    continue;
                 end
                
%                  for i=1:row
%                       for j=1: col
%                           if I(i,j,1)==0&&I(i,j,2)==0&&I(i,j,3)==0
%                               if strcmp(flag,'black')
%                                   BinarySeg(i,j)=0;
%                               end      
%                           end
%                           if I(i,j,1)>230&&I(i,j,2)>230&&I(i,j,3)>230
%                               if strcmp(flag,'white')
%                                   BinarySeg(i,j)=0;
%                               end      
%                           end
%                       end
%                  end
%                  BinarySeg=im2bw(BinarySeg,0.5);
%                  imwrite(BinarySeg,[path name '_Mask.jpg']);                  
            end
            
            
            
            
            
            
            
            
            
            
        end
    end
end

==> images_iccv/failure/ChangeSegBkg.m <==
JPGFile=dir(['*.jpg']); 
ImageNum=size(JPGFile,1);
for i=1:ImageNum
    I=imread(JPGFile(i).name);    
    [pathstr,name,ext] =fileparts(JPGFile(i).name);
    SegMask=imread([name '_ThirdBigCut_mask.jpg']);
    SegMask=im2bw(SegMask,0.5);
    SegResult = Miscellaneous.TransSegBkg(I, SegMask, 'white');
    imwrite(SegResult, [name '_ThirdBigCut.jpg']);
end

==> images_iccv/failure/Miscellaneous.m <==
classdef Miscellaneous
    methods(Static=true)
       %-----------------------------------------------------------------------
        % Transform the segmentation result with different background 
        %   input: 
        %   I: RGB color img; SegMask: binary seg mask (1 object, 0 background); flag:
        %   'black', 'white' and 'blue' background 
        %   output: 
        %   SegResult: color image with specific color background  
        function SegResult = TransSegBkg(I, SegMask, flag)
             [row, col,dim]=size(I);            
             if strcmp(flag,'black')
                  SegImage2 = repmat(SegMask,[1,1,3]);
                  SegResult = uint8(SegImage2) .* uint8(I);
             else
                 SegResult=I;
                  for i=1:row
                      for j=1: col
                          if SegMask(i,j)==0 
                              if strcmp(flag,'white')
                                  SegResult(i,j,1)=255;
                                  SegResult(i,j,2)=255;
                                  SegResult(i,j,3)=255;
                              else % blue bkg
                                  SegResult(i,j,1)=0;
                                  SegResult(i,j,2)=0;
                                  SegResult(i,j,3)=255;
                              end      
                          end
                      end
                  end
             end
        end
        %-----------------------------------------------------------------------
        % Draw rectangle on an image using mask 
        %   input: 
        %   I: RGB color img; SegMask: binary seg mask (1 object, 0 background); flag:
        %   'red' and 'green'; lineWidth: like 4 or 5
        %   output: 
        %   SegResult: color image with color rectangle
        function SegResult = WriteSeg(I, SegMask, flag, lineWidth)
            [r,c]=find(SegMask==1);            
            rectangle=[min(c),min(r),max(c)-min(c),max(r)-min(r)];
            figure,imshow(I);
            set(gca,'position',[0 0 1 1]); % remove the white space in figure
            hold on;
            if strcmp(flag,'red')
                rectangle('Position',rectangle,'LineWidth',lineWidth,'EdgeColor','r');
            else
                rectangle('Position',rectangle,'LineWidth',lineWidth,'EdgeColor','g');
            end
            print(gcf,'-djpeg',[path_mask,name,'_box_',num2str(th),'.jpg']); 
            hold off;
            close all;
        end
        %----------------------------------------------------------------------------
        % path: path of color seg images; im_type: jpg, bmp; flag: black
        % and white of background
        function [] = ChangeColorSegToBinarySeg(path,im_type,flag)
            JPGFile=dir([path,'*.',im_type]);  
            ImageNum=size(JPGFile,1);
            for k=1:ImageNum
                I=imread([path,JPGFile(k).name]);
                [row,col,dim]=size(I);
               
                BinarySeg=ones(row,col);
                [pathstr,name,ext] =fileparts(JPGFile(k).name);
                
                 if(dim==1) 
                    se = strel('disk',10);
                    I=imclose(I,se);
                    I=imfill(I); 
                    imwrite(I,[path name '.jpg']);                    
                    continue;
                 end
                
%                  for i=1:row
%                       for j=1: col
%                           if I(i,j,1)==0&&I(i,j,2)==0&&I(i,j,3)==0
%                               if strcmp(flag,'black')
%                                   BinarySeg(i,j)=0;
%                               end      
%                           end
%                           if I(i,j,1)>230&&I(i,j,2)>230&&I(i,j,3)>230
%                               if strcmp(flag,'white')
%                                   BinarySeg(i,j)=0;
%                               end      
%                           end
%                       end
%                  end
%                  BinarySeg=im2bw(BinarySeg,0.5);
%                  imwrite(BinarySeg,[path name '_Mask.jpg']);                  
            end
            
            
            
            
            
            
            
            
            
            
        end
    end
end

==> images_iccv/imagesandmasks/Miscellaneous.m <==
classdef Miscellaneous
    methods(Static=true)
       %-----------------------------------------------------------------------
        % Transform the segmentation result with different background 
        %   input: 
        %   I: RGB color img; SegMask: binary seg mask (1 object, 0 background); flag:
        %   'black', 'white' and 'blue' background 
        %   output: 
        %   SegResult: color image with specific color background  
        function SegResult = TransSegBkg(I, SegMask, flag)
             [row, col,dim]=size(I);            
             if strcmp(flag,'black')
                  SegImage2 = repmat(SegMask,[1,1,3]);
                  SegResult = uint8(SegImage2) .* uint8(I);
             else
                 SegResult=I;
                  for i=1:row
                      for j=1: col
                          if I(i,j,1)==0&&I(i,j,2)==0&&I(i,j,3)==0
                              if strcmp(flag,'white')
                                  SegResult(i,j,1)=255;
                                  SegResult(i,j,2)=255;
                                  SegResult(i,j,3)=255;
                              else % blue bkg
                                  SegResult(i,j,1)=0;
                                  SegResult(i,j,2)=0;
                                  SegResult(i,j,3)=255;
                              end      
                          end
                      end
                  end
             end
        end
        %-----------------------------------------------------------------------
        % Draw rectangle on an image using mask 
        
    end
end

==> images_iccv/imagesandmasks/Viz.m <==
classdef Viz
  % Simple matlab figure manipulate utilities.
  % Example: (draw a text word on an image)
  %   fig = Viz.Init(imread('/path/to/your/image');
  %   Viz.DrawText(fig, 0, 0, 'text words', 'r', true);
  %   Viz.SaveFig(fig, '/path/to/output/image');
  % by Youjie Zhou
  methods(Static=true)
    %---------------------------------------------------------------------------
    function SetCurrentFig(fig)
      set(0, 'currentfigure', fig);
    end
    %---------------------------------------------------------------------------
    function SetFigSize(fig, im, r)
      if(nargin ~= 3)
        r = 200;
      end
      set(fig, 'PaperPosition', [0,0,size(im,2), size(im,1)]/r);
    end
    %---------------------------------------------------------------------------
    function SaveFig(fig, fileName, r)
      if(nargin ~= 3)
        r = 200;
      end
      print(fig, fileName, '-dtiff', sprintf('-r%d',r));
    end
    %---------------------------------------------------------------------------
    function ShowImage(fig, im)
      Viz.SetCurrentFig(fig);
      imshow(im, 'InitialMagnification', 'fit', 'Border', 'tight');
    end
    %---------------------------------------------------------------------------
    function fig = Init(im)
      fig = figure('visible', 'off');
      Viz.SetFigSize(fig, im);
      Viz.ShowImage(fig, im);
    end
    %---------------------------------------------------------------------------
    function DrawText(fig, x, y, str, c, box)
      Viz.SetCurrentFig(fig);
      if(nargin == 5)
        text(x, y, str, 'Color', c, 'FontSize', 5, 'FontWeight', 'bold');
      elseif(box == true)
        text(x, y, str, 'Color', c, 'FontSize', 5, 'FontWeight', 'bold',...
          'EdgeColor', c, 'LineWidth', 2);
      end
    end
    %---------------------------------------------------------------------------
    % TODO: add rectangle support using rectangle x,y,w,h.
    function DrawRectangle(fig, x, y, w, h)
        rectangle('Position',[x y w h],'LineWidth',1.5,'EdgeColor','r');
    end
     % TODO: add rectangle support using rectangle mask
    function DrawRectangleUsingMask(fig, mask)
        [r,c]=find(mask==1);            
        rect =[min(c),min(r),max(c)-min(c),max(r)-min(r)];
        rectangle('Position',rect,'LineWidth',1.5,'EdgeColor','r');
    end
    %---------------------------------------------------------------------------
  end
end

==> images_iccv/imagesandmasks/draw_test.m <==
clear; close all;
name='209070';
type='.jpg';

mask1=imread([name '_mask_1.jpg']);
mask1=im2bw(mask1,0.5);
fig = Viz.Init(imread([name type]));
Viz.DrawRectangleUsingMask(fig, mask1)
Viz.SaveFig(fig, [name '_rectangle_1.jpg']);

mask3=imread([name '_mask_3.jpg']);
mask3=im2bw(mask3,0.5);
fig = Viz.Init(imread([name type]));
Viz.DrawRectangleUsingMask(fig, mask3)
Viz.SaveFig(fig, [name '_rectangle_3.jpg']);

mask9=imread([name '_mask_9.jpg']);
mask9=im2bw(mask9,0.5);
fig = Viz.Init(imread([name type]));
Viz.DrawRectangleUsingMask(fig, mask9)
Viz.SaveFig(fig, [name '_rectangle_9.jpg']); 

mask1000=imread([name '_mask_1000.jpg']);
mask1000=im2bw(mask1000,0.5);
fig = Viz.Init(imread([name type]));
Viz.DrawRectangleUsingMask(fig, mask1000)
Viz.SaveFig(fig, [name '_rectangle_1000.jpg']);

==> images_iccv/saliency/bmp2jpg.m <==
JPGFile=dir('*.png'); 
ImageNum=size(JPGFile,1);
for i=1:ImageNum
    I=imread(JPGFile(i).name);
    [pathstr,name,ext] =fileparts(JPGFile(i).name);
    imwrite(I,[name, '.jpg']);
end

==> images_iccv/video/bmp2jpg.m <==
JPGFile=dir('*.bmp'); 
ImageNum=size(JPGFile,1);
for i=1:ImageNum
    I=imread(JPGFile(i).name);
    [pathstr,name,ext] =fileparts(JPGFile(i).name);
    imwrite(I,[name, '.jpg']);
end
